Inverse probability of treatment weighting with generalized linear outcome models for doubly robust estimation

There are now many options for doubly robust estimation; however, there is a concerning trend in the applied literature to believe that the combination of a propensity score and an adjusted outcome model automatically results in a doubly robust estimator and/or to misuse more complex established doubly robust estimators. A simple alternative, canonical link generalized linear models (GLM) fit via inverse probability of treatment (propensity score) weighted maximum likelihood estimation followed by standardization (the g-formula) for the average causal effect, is a doubly robust estimation method. Our aim is for the reader not just to be able to use this method, which we refer to as IPTW GLM, for doubly robust estimation, but to fully understand why it has the doubly robust property. For this reason, we define clearly, and in multiple ways, all concepts needed to understand the method and why it is doubly robust. In addition, we want to make very clear that the mere combination of propensity score weighting and an adjusted outcome model does not generally result in a doubly robust estimator. Finally, we hope to dispel the misconception that one can adjust for residual confounding remaining after propensity score weighting by adjusting in the outcome model for what remains `unbalanced' even when using doubly robust estimators. We provide R code for our simulations and real open-source data examples that can be followed step-by-step to use and hopefully understand the IPTW GLM method. We also compare to a much better-known but still simple doubly robust estimator.

==> anc/glm-supp.bbl <==
\begin{thebibliography}{2}
\providecommand{\natexlab}[1]{#1}
\providecommand{\url}[1]{\texttt{#1}}
\expandafter\ifx\csname urlstyle\endcsname\relax
  \providecommand{\doi}[1]{doi: #1}\else
  \providecommand{\doi}{doi: \begingroup \urlstyle{rm}\Url}\fi

\bibitem[Funk et~al.(2011)Funk, Westreich, Wiesen, St{\"u}rmer, Brookhart, and Davidian]{funk2011doubly}
Michele~Jonsson Funk, Daniel Westreich, Chris Wiesen, Til St{\"u}rmer, M~Alan Brookhart, and Marie Davidian.
\newblock Doubly robust estimation of causal effects.
\newblock \emph{American journal of epidemiology}, 173\penalty0 (7):\penalty0 761--767, 2011.

\bibitem[Tsiatis(2006)]{tsiatis2006semiparametric}
Anastasios~A Tsiatis.
\newblock Semiparametric theory and missing data.
\newblock 2006.

\end{thebibliography}


==> anc/glm-supp.tex <==


\documentclass[]{article}
% \usepackage[colorlinks=true, urlcolor=citecolor, linkcolor=citecolor, citecolor=citecolor]{hyperref}


\usepackage{color}
\usepackage{fancyvrb}
\newcommand{\ctr}[1]{\textcolor{red}{ {#1} }}
\newcommand{\VerbBar}{|}
\newcommand{\VERB}{\Verb[commandchars=\\\{\}]}
\DefineVerbatimEnvironment{Highlighting}{Verbatim}{commandchars=\\\{\}}
% Add ',fontsize=\small' for more characters per line
\usepackage{framed}
\definecolor{shadecolor}{RGB}{241,243,245}
\newenvironment{Shaded}{\begin{snugshade}}{\end{snugshade}}
\newcommand{\AlertTok}[1]{\textcolor[rgb]{0.68,0.00,0.00}{#1}}
\newcommand{\AnnotationTok}[1]{\textcolor[rgb]{0.37,0.37,0.37}{#1}}
\newcommand{\AttributeTok}[1]{\textcolor[rgb]{0.40,0.45,0.13}{#1}}
\newcommand{\BaseNTok}[1]{\textcolor[rgb]{0.68,0.00,0.00}{#1}}
\newcommand{\BuiltInTok}[1]{\textcolor[rgb]{0.00,0.23,0.31}{#1}}
\newcommand{\CharTok}[1]{\textcolor[rgb]{0.13,0.47,0.30}{#1}}
\newcommand{\CommentTok}[1]{\textcolor[rgb]{0.37,0.37,0.37}{#1}}
\newcommand{\CommentVarTok}[1]{\textcolor[rgb]{0.37,0.37,0.37}{\textit{#1}}}
\newcommand{\ConstantTok}[1]{\textcolor[rgb]{0.56,0.35,0.01}{#1}}
\newcommand{\ControlFlowTok}[1]{\textcolor[rgb]{0.00,0.23,0.31}{#1}}
\newcommand{\DataTypeTok}[1]{\textcolor[rgb]{0.68,0.00,0.00}{#1}}
\newcommand{\DecValTok}[1]{\textcolor[rgb]{0.68,0.00,0.00}{#1}}
\newcommand{\DocumentationTok}[1]{\textcolor[rgb]{0.37,0.37,0.37}{\textit{#1}}}
\newcommand{\ErrorTok}[1]{\textcolor[rgb]{0.68,0.00,0.00}{#1}}
\newcommand{\ExtensionTok}[1]{\textcolor[rgb]{0.00,0.23,0.31}{#1}}
\newcommand{\FloatTok}[1]{\textcolor[rgb]{0.68,0.00,0.00}{#1}}
\newcommand{\FunctionTok}[1]{\textcolor[rgb]{0.28,0.35,0.67}{#1}}
\newcommand{\ImportTok}[1]{\textcolor[rgb]{0.00,0.46,0.62}{#1}}
\newcommand{\InformationTok}[1]{\textcolor[rgb]{0.37,0.37,0.37}{#1}}
\newcommand{\KeywordTok}[1]{\textcolor[rgb]{0.00,0.23,0.31}{#1}}
\newcommand{\NormalTok}[1]{\textcolor[rgb]{0.00,0.23,0.31}{#1}}
\newcommand{\OperatorTok}[1]{\textcolor[rgb]{0.37,0.37,0.37}{#1}}
\newcommand{\OtherTok}[1]{\textcolor[rgb]{0.00,0.23,0.31}{#1}}
\newcommand{\PreprocessorTok}[1]{\textcolor[rgb]{0.68,0.00,0.00}{#1}}
\newcommand{\RegionMarkerTok}[1]{\textcolor[rgb]{0.00,0.23,0.31}{#1}}
\newcommand{\SpecialCharTok}[1]{\textcolor[rgb]{0.37,0.37,0.37}{#1}}
\newcommand{\SpecialStringTok}[1]{\textcolor[rgb]{0.13,0.47,0.30}{#1}}
\newcommand{\StringTok}[1]{\textcolor[rgb]{0.13,0.47,0.30}{#1}}
\newcommand{\VariableTok}[1]{\textcolor[rgb]{0.07,0.07,0.07}{#1}}
\newcommand{\VerbatimStringTok}[1]{\textcolor[rgb]{0.13,0.47,0.30}{#1}}
\newcommand{\WarningTok}[1]{\textcolor[rgb]{0.37,0.37,0.37}{\textit{#1}}}

% Add history information for the article if required
\usepackage{amsmath}
\usepackage{amssymb}
\usepackage{amsthm}
\usepackage{natbib}
\usepackage{graphicx}
\usepackage{amsmath, amsfonts, amssymb, mathrsfs, rotating, setspace}
\usepackage[utf8]{inputenc}
\usepackage[margin=2.5cm]{geometry}
\usepackage{url} % not crucial - just used below for the URL 
%\usepackage{natbib}
%\usepackage{hyperref}
\usepackage{tikz}

\usetikzlibrary{calc}
\usetikzlibrary{positioning}
\usetikzlibrary{arrows}


\title{Supporting Information: ``Inverse probability of treatment weighting with generalized linear outcome models for doubly robust estimation''}

\date{}

\begin{document}

\renewcommand{\thesection}{S\arabic{section}}


\maketitle

\section{Proof of double robustness of Canonical link GLM or linear regression in combination with IPW after regression standardization}
Let $X$, $Y$ and $\boldsymbol{Z}$ be the exposure, outcome and a measured confounder, respectively. We assume that $X$ is binary, but make no assumption about $Y$ and $\boldsymbol{Z}$. %Additionally although we consider a univariate confounder $Z$, for simplicity, the proof holds for any dimension of $Z$. 
We will consider the properties of the following estimation procedure. First, the analyst fits a model $p(X=1|\boldsymbol{Z})=g(\boldsymbol{Z};\boldsymbol{\alpha})$, via some consistent estimator to obtain an estimate $\boldsymbol{\hat{\alpha}}$. Then, the analyst fits a GLM for the outcome via MLE of the form
\begin{eqnarray*}
q\{E(Y|X,\boldsymbol{Z})\}=\gamma_0+\beta X+m(X,\boldsymbol{Z};\boldsymbol{\gamma}),
\end{eqnarray*}
in combination with the weights 
\begin{eqnarray*}
W(X,\boldsymbol{Z};\boldsymbol{\hat{\alpha}})=\frac{X}{g(\boldsymbol{Z};\boldsymbol{\hat{\alpha}})}+\frac{1-X}{1-g(\boldsymbol{Z};\boldsymbol{\hat{\alpha}})}.
\end{eqnarray*}
The function $m(X,\boldsymbol{Z};\boldsymbol{\gamma})$ is such that $m(0,0;\boldsymbol{\gamma})=0$. It does not need to depend on $X$, but it may, if, for instance, the model contains interactions between $X$ and $\boldsymbol{Z}$. Define $\theta=(\gamma_0,\beta,\boldsymbol{\gamma})$. Thus, we obtain $\theta$ by solving the equation system 
\begin{eqnarray}
H(\theta)=\frac{1}{n}\sum_i\left[\begin{array}{c}W(X_i,\boldsymbol{Z}_i;\boldsymbol{\hat{\alpha}})\left\{\begin{array}{c} 1\\ X_i\\ m'(X_i,\boldsymbol{Z}_i, \boldsymbol{\gamma})\\
\end{array}
\right \}[Y_i-q^{-1}\{\gamma_0+\beta X_i+m(X_i,\boldsymbol{Z}_i;\boldsymbol{\gamma})\}]
\end{array}\right]=0\label{EE}
\end{eqnarray}
where $m'(X_i,\boldsymbol{Z}_i, \boldsymbol{\gamma})=\frac{d m(X_i,\boldsymbol{Z}_i, \boldsymbol{\gamma})}{d\boldsymbol{\gamma}}$, for the estimates of $\boldsymbol{\gamma}$ and $\beta$ and $\gamma_0$.
All score equations for the MLE fit of a GLM with a canonical link function $q(\cdot)$ will be of the form $H(\theta)$, thus we know that this holds for all canonical link GLM fit via weighted MLE. Additionally, regardless of the outcome type, the OLS estimating equations always take this form with identity link function $q(x)=x$.

If the model for $E(Y|X,\boldsymbol{Z})$ is correctly specified for confounding, then the equations for $(\gamma_0,\beta,\boldsymbol{\gamma})$ are unbiased at the true value of these parameters, regardless of how the weights $W(X,\boldsymbol{Z};\boldsymbol{\hat{\alpha}})$ are specified. We thus conclude: \textbf{If the model for $E(Y|X,\boldsymbol{Z})$ is correctly specified for confounding, then the estimator of $(\gamma_0,\beta,\boldsymbol{\gamma})$ is consistent for the true parameters, regardless of whether or not $g(\boldsymbol{Z};\boldsymbol{\hat{\alpha}})$ is correctly specified. Then the plug-in standardization estimator
\begin{eqnarray*}
\hat{E}\{\hat{E}(Y|X=x,\boldsymbol{Z})\}=\sum_{i=1}^nq^{-1}\{\hat{\gamma}_0+\hat{\beta} x+m(x,\boldsymbol{Z}_i;\boldsymbol{\hat{\gamma}})\}/n, 
\end{eqnarray*}
is consistent for $E\{Y(x)\}$.}

Now, consider the case when $g(\boldsymbol{Z};\boldsymbol{\alpha})$ is correctly specified for confounding, but not necessarily the model for $E(Y|X,\boldsymbol{Z})$. Then, taking conditional expectations of the top 2 elements of $H(\theta)$ inside the sum gives
\begin{eqnarray*}
&&E\left[W(X,\boldsymbol{Z};\boldsymbol{\alpha})\left\{\begin{array}{c} 1\\ X
\end{array}
\right \}[Y-q^{-1}\{\gamma_0+\beta X+m(X,\boldsymbol{Z};\boldsymbol{\gamma})\}]
\middle | X,Z \right]\\
&&\phantom{1}=\frac{1}{p(X|\boldsymbol{Z})}\left\{\begin{array}{c} 1\\ X
\end{array}
\right \}[E(Y|X,\boldsymbol{Z})-q^{-1}\{\gamma_0+\beta X+m(X,\boldsymbol{Z};\boldsymbol{\gamma})\}],
\end{eqnarray*}
so that 
\begin{eqnarray*}
&&E\left[W(X,\boldsymbol{Z};\boldsymbol{\alpha})\left(\begin{array}{c} 1\\ X
\end{array}
\right )[Y-q^{-1}\{\gamma_0+\beta X+m(X,\boldsymbol{Z};\boldsymbol{\gamma})\}]
\middle | \boldsymbol{Z} \right]\\
&&\phantom{1}=\left(\begin{array}{c} 1\\ 0
\end{array}
\right )[E(Y|X=0,\boldsymbol{Z})-q^{-1}\{\gamma_0+\beta \times 0+m(0,\boldsymbol{Z};\boldsymbol{\gamma})\}]\\
&&\phantom{1}+\left(\begin{array}{c} 1\\ 1
\end{array}
\right )[E(Y|X=1,\boldsymbol{Z})-q^{-1}\{\gamma_0+\beta \times 1+m(1,\boldsymbol{Z};\boldsymbol{\gamma})\}]
\end{eqnarray*}
and
\begin{eqnarray*}
&&E\left[W(X,\boldsymbol{Z};\boldsymbol{\alpha})\left\{\begin{array}{c} 1\\ X
\end{array}
\right \}[Y-q^{-1}\{\gamma_0+\beta X+m(X,\boldsymbol{Z};\boldsymbol{\gamma})\}]\right]\\
&&\phantom{1}=\left(\begin{array}{c} 1\\ 0
\end{array}
\right )(E\{E(Y|X=0,\boldsymbol{Z})\}-E[q^{-1}\{\gamma_0+\beta \times 0+m(0,\boldsymbol{Z};\boldsymbol{\gamma})\}])\\
&&\phantom{1}+\left(\begin{array}{c} 1\\ 1
\end{array}
\right )(E\{E(Y|X=1,\boldsymbol{Z})\}-E[q^{-1}\{\gamma_0+\beta \times 1+m(1,\boldsymbol{Z};\boldsymbol{\gamma})\}]).
\end{eqnarray*}
Setting these expressions to 0 gives that the estimate of $(\gamma_0,\beta,\boldsymbol{\gamma})$ asymptotically satisfies the relations
\begin{eqnarray}
\label{eq:estfun}
E\{E(Y|X=0,\boldsymbol{Z})\}-E[q^{-1}\{\gamma_0+\beta \times 0+m(0,\boldsymbol{Z};\boldsymbol{\gamma})\}]=0\nonumber\\
E\{E(Y|X=1,\boldsymbol{Z})\}-E[q^{-1}\{\gamma_0+\beta \times 1+m(1,\boldsymbol{Z};\boldsymbol{\gamma})\}]=0.\nonumber\\
\end{eqnarray}
The `plug-in' estimator of $E\{E(Y|X=x,\boldsymbol{Z})\}$ is 
\begin{eqnarray*}
\sum_{i=1}^nq^{-1}\{\hat{\gamma}_0+\hat{\beta} x+m(x,\boldsymbol{Z}_i;\boldsymbol{\hat{\gamma}})\}/n, 
\end{eqnarray*}
and converges in probability to $E[q^{-1}\{\gamma_0+\beta x+m(1,\boldsymbol{Z};\boldsymbol{\gamma})\}]$ as $n$ goes infinity even if the model $q^{-1}\{\gamma_0+\beta x+m(1,\boldsymbol{Z};\boldsymbol{\gamma})$ is misspecified. 

Thus, we conclude: \textbf{If the model for $p(X=1|\boldsymbol{Z})$ is correctly specified for confounding, then the plug-in estimator of the standardized mean is consistent for $E\{Y(x)\}$, regardless of whether or not the model for $E(Y|X,\boldsymbol{Z})$ is correctly specified.}

 \begin{flushright} $\blacksquare$ \end{flushright}

 \noindent This has an important implication. Suppose that the true mean $E(Y|X,\boldsymbol{Z})$ is given by 
\begin{eqnarray}
\label{eq:mtrue}
q\{E(Y|X,\boldsymbol{Z})\}=\gamma_0+\beta X +m(\boldsymbol{Z};\boldsymbol{\gamma}),
\end{eqnarray}
where the true function $m(\boldsymbol{Z};\boldsymbol{\gamma})$ does not depend on $X$, and is not necessarily equal to the assumed function $m(X,\boldsymbol{Z};\boldsymbol{\gamma})$. Suppose further that $g$ is the identity link or log link. In this case, the plug-in estimate of the standardized mean is identical to the estimate of $\beta$ obtained from $H(\theta)$. We thus conclude \textbf{If the model for $p(X=1|\boldsymbol{Z})$ is correctly specified for confounding, and the true mean $E(Y|X,\boldsymbol{Z})$ is given by (\ref{eq:mtrue}), then the estimator of $\beta$ is consistent for $E\{Y(1)\} -E\{Y(0)\}$, regardless of whether or not the model for $E(Y|X,\boldsymbol{Z})$ is correctly specified.}

\bigskip 
\noindent Additionally, note that the proof does not rely on the canonical link GLM, simply that the estimating equations are of the form in \eqref{EE}. Provided this is true, it does not matter whether the link is canonical or if the data matches the selected distribution. One can use ordinary least squares or linear regression for any outcome type, and one could use, for example, Poisson with a log link for a binary outcome, and it would retain the doubly robust property. 

\subsection{Efficient Influence Function} 

One could also consider this by starting with the efficient influence function (EIF) for $E[E\{Y|X=1,\boldsymbol{Z}\}]=\psi_1$, which is 
$$ \phi(\boldsymbol{O})=E\{Y|X,\boldsymbol{Z}\}+ \frac{X}{P(X=1|\boldsymbol{Z})}[Y-E\{Y|X,\boldsymbol{Z}\}] - \psi_1$$
with $\boldsymbol{O}=(X,Y,\boldsymbol{Z})$.
Using generic versions of our parametric models in the main text in place of the unknown quantities we obtain: 
$$\phi(\boldsymbol{O}_i) = q^{-1}\{\gamma_0+\beta+m(1,\boldsymbol{Z}_i;\boldsymbol{\gamma})\} + \frac{X_i}{g(\boldsymbol{Z}_i;\boldsymbol{\alpha})}[Y_i-q^{-1}\{\gamma_0+\beta+m(1,\boldsymbol{Z}_i;\boldsymbol{\gamma})\}] - \psi_1.$$
This suggests the estimator: 
\begin{eqnarray}
 \frac{1}{n}\sum_i q^{-1}\{\hat{\gamma}_0+\hat{\beta}+m(1,\boldsymbol{Z}_i;\hat{\boldsymbol{\gamma}})\} + \frac{X_i}{g(\boldsymbol{Z}_i;\hat{\boldsymbol{\alpha}})}[Y_i-q^{-1}\{\hat{\gamma}_0+\hat{\beta}+m(1,\boldsymbol{Z}_i;\hat{\boldsymbol{\gamma}})\}]. \label{estglmform}
\end{eqnarray}
By equation \eqref{eq:estfun} and the second component of equation \eqref{EE}, we see that the IPTW GLM estimator is of this form. 

Rearranging the terms, we have that this estimator also takes the form
$$
\frac{1}{n}\sum_{i}\left[\frac{
X_iY_i}{g(\boldsymbol{Z}_i;\boldsymbol{\hat{\alpha}})} - \frac{X_i-g(\boldsymbol{Z}_i;\boldsymbol{\hat{\alpha}})}{g(\boldsymbol{Z}_i;\boldsymbol{\hat{\alpha}})}q^{-1}\{\hat{\gamma}_0+\hat{\beta}+m(1,\boldsymbol{Z}_i;\boldsymbol{\hat{\gamma}})\}\right],
$$
which is the form of the estimator of \citep{funk2011doubly}. Hence both the IPTW GLM and \citep{funk2011doubly} estimators set the empirical version of the efficient influence function to zero, albeit with different estimators of $\beta$ and $\boldsymbol{\gamma}$. Thus when either working model is correctly specified for confounding, both estimators are consistent for $E\{Y(1)\}$. Since both estimators solve the empirical efficient influence function, when both the models are correctly specified for confounding, the two forms of the estimators have the same asymptotic distribution, which we show by showing they have the same influence function. 

 Denote the two working models  $g(\boldsymbol{Z};\alpha)$ and $r_1(\boldsymbol{Z};\theta)=q^{-1}\{\gamma_0+\beta+m(1,\boldsymbol{Z};\boldsymbol{\gamma})\}$ with $\theta=(\gamma_0,\beta,\boldsymbol{\gamma})$. To make it clear, $r_1(\boldsymbol{Z};\theta)$ is the working model for $E(Y|X=1,\boldsymbol{Z})$. Let $\tau=(\alpha,\theta)$ and let $\tau^*$ denote the limit in probability of the estimator $\hat\tau$  obtained for instance, by MLE, or any other estimation procedure that produces a consistent estimator by which we mean that $\hat\alpha$ is consistent for $\alpha_0$ in case the working model $g(\boldsymbol{Z};\alpha)$ is correctly specified with $\alpha_0$ denoting the true value of $\alpha$, and likewise with $\hat \theta$. 
In any case $n^{1/2}(\hat \tau-\tau^*)=n^{-1/2}\sum_i\phi_{\tau^*}(\boldsymbol{O}_i)+o_P(1)$, ie $\phi_{\tau^*}=\{\phi_{\alpha^*},\phi_{\theta^*}\}^T$ is the corresponding influence function (see page 31, equation 3.6, in \citet{tsiatis2006semiparametric}), and $\boldsymbol{O}=(X,Y,\boldsymbol{Z})$. It follows by a standard Taylor expansion that the influence function of the proposed estimator $\hat \psi_1(\hat\tau)$
is
 $$\Phi_{1i} = \phi_{1}(\boldsymbol{O}_i;\tau^*) + \mathbb{K}_{1}(\tau^*)\phi_{\alpha^*}(\boldsymbol{O}_i)
 + \mathbb{L}_{1}(\tau^*)\phi_{\theta^*}(\boldsymbol{O}_i)$$
 where
 $$\mathbb{K}_{1}(\tau^*)  = -E\left [X \frac{\Dot{g}(\boldsymbol{Z}, \boldsymbol{\alpha^*})}{[g(\boldsymbol{Z}, \boldsymbol{\alpha^*})]^2} \{Y- r_1(\boldsymbol{Z};\theta^*)\}\right],$$
and
$$\mathbb{L}_{1}(\tau^*) = E\left\{\frac{\Dot{r}_1\{Z;\theta^*\}}{g(\boldsymbol{Z}, \boldsymbol{\alpha^*})}(g(\boldsymbol{Z}, \boldsymbol{\alpha^*})-X)\right\}$$
with $\Dot{g}(\boldsymbol{Z}, \boldsymbol{\alpha^*}) = \frac{\partial g(\boldsymbol{Z}, \boldsymbol{\alpha})}{\partial \boldsymbol{\alpha}}$ evaluated at $\alpha^*$, and likewise with
$\Dot{r}_1$. 
Note that $\mathbb{K}_{1}(\tau^*)=0$ and $\mathbb{L}_{1}(\tau^*)=0$ when the two working models are correctly specified for confounding, in which case the asymptotic distribution of the estimators follows from that of the efficient influence function alone. 

Hence, these estimators are asymptotically equivalent when both working models are correctly specified for confounding and should be nearly equivalent in most cases, even in finite samples, although the difference may occur if one fits two outcome models, one for each level of $X$, as suggested in \cite{funk2011doubly}. The fitting of the models, even if only one outcome model is used, may also cause minor numeric differences due to the fitting of the outcome model unweighted versus weighted likelihood. 

Additionally, when both working models are correctly specified for confounding, both estimators are efficient as they align with an estimator suggested by the efficient influence function, and their variance is given by 1 over $n$ times the variance of the efficient influence function, thus reaching the semiparametric lower bound for efficiency. We expand on the variance and an estimator of it in the next section. 

\section{Influence function based standard error estimator}
We here describe an influence function based standard error estimator.  We require that at least one of the working models is correctly specified for confounding but not necessarily both, which is required for consistent estimation of the ACE.
Our estimator for the standard error for our estimator of $\psi_1=E\{Y(1)\}$ has three parts as described in the following. As above, the two working models are denoted $g(\boldsymbol{Z};\alpha)$ and $r_1(\boldsymbol{Z};\theta)=q^{-1}\{\gamma_0+\beta+m(1,\boldsymbol{Z};\boldsymbol{\gamma})\}$ with $\theta=(\gamma_0,\beta,\boldsymbol{\gamma})$. To make it clear, $r_1(\boldsymbol{Z};\theta)$ is the working model for $E(Y|X=1,\boldsymbol{Z})$. Let $\tau=(\alpha,\theta)$ and let $\tau^*$ denote the limit in probability of the estimator $\hat\tau$  obtained, for instance, by MLE, or any other estimation procedure that produces a consistent estimator by which we mean that $\hat\alpha$ is consistent for $\alpha_0$ in case the working model $g(Z;\alpha)$ is correctly specified for confounding with $\alpha_0$ denoting the true value of $\alpha$, and likewise with $\hat \theta$. 
Thus, $n^{1/2}(\hat \tau-\tau^*)=n^{-1/2}\sum_i\phi_{\tau^*}(O_i)+o_P(1)$, ie $\phi_{\tau^*}=\{\phi_{\alpha^*},\phi_{\theta^*}\}^T$ is the corresponding influence function (see page 31, equation 3.6, in \citet{tsiatis2006semiparametric}),  and $O=(X,Y,Z)$. It follows by a standard Taylor expansion that the influence function of the proposed estimator $\hat \psi_1(\hat\tau)$
is
 $$\Phi_{1i} = \phi_{1}(O_i;\tau^*) + \mathbb{K}_{1}(\tau^*)\phi_{\alpha^*}(O_i)
 + \mathbb{L}_{1}(\tau^*)\phi_{\theta^*}(O_i)$$
 where
 $$\mathbb{K}_{1}(\tau^*)  = -E\left [X \frac{\Dot{g}(\boldsymbol{Z}, \boldsymbol{\alpha^*})}{[g(\boldsymbol{Z}, \boldsymbol{\alpha^*})]^2} \{Y- r_1(\boldsymbol{Z};\theta^*)\}\right],$$
and
$$\mathbb{L}_{1}(\tau^*) = E\left\{\frac{\Dot{r}_1\{Z;\theta^*\}}{g(\boldsymbol{Z}, \boldsymbol{\alpha^*})}(g(\boldsymbol{Z}, \boldsymbol{\alpha^*})-X)\right\}$$
with $\Dot{g}(\boldsymbol{Z}, \boldsymbol{\alpha^*}) = \frac{\partial g(\boldsymbol{Z}, \boldsymbol{\alpha})}{\partial \boldsymbol{\alpha}}$ evaluated at $\alpha^*$, and likewise with
$\Dot{r}_1$. 
Note that either $\mathbb{K}_{1}(\tau^*)=0$ or $\mathbb{L}_{1}(\tau^*)=0$ depending on which of the two working models are correctly specified for confounding.
The proposed standard error estimator is then $\left\{n^{-2}\sum_i\Phi_{1i}^2\right\}^{1/2} $. Similarly, we can calculate the influence function of
$\hat \psi_0(\hat\tau)$ which we denote by $ \Phi_0$.
Finally, 
the standard error estimator of our estimator of $E\{Y(1)\}-E\{Y(0)\}$ is given by 
$\left\{n^{-2}\sum_i(\Phi_{1i}-\Phi_{0,i})^2\right\}^{1/2}$, and this is the SE estimator we use in the main text. 

\clearpage

An R function that computes this standard error is as follows. The arguments are the outcome model fit, the propensity model fit, the name of the exposure variable, and the name of the outcome variable. 


\begin{Shaded}
\begin{Highlighting}[]
\NormalTok{infunc\_confint }\OtherTok{\textless{}{-}} \ControlFlowTok{function}\NormalTok{(ofit, wfit, exposurename, outcomename) \{}
  
  
\NormalTok{  data }\OtherTok{\textless{}{-}}\NormalTok{ ofit}\SpecialCharTok{$}\NormalTok{data}
\NormalTok{  data1 }\OtherTok{\textless{}{-}}\NormalTok{ data0 }\OtherTok{\textless{}{-}}\NormalTok{ data}
\NormalTok{  data1[[exposurename]] }\OtherTok{\textless{}{-}} \DecValTok{1}
\NormalTok{  data0[[exposurename]] }\OtherTok{\textless{}{-}} \DecValTok{0}
  
\NormalTok{  n }\OtherTok{\textless{}{-}} \FunctionTok{nrow}\NormalTok{(data1)}
  
\NormalTok{  est1f }\OtherTok{\textless{}{-}} \FunctionTok{mean}\NormalTok{(}\FunctionTok{predict}\NormalTok{(ofit, }\AttributeTok{newdata =}\NormalTok{ data1, }\AttributeTok{type =} \StringTok{"response"}\NormalTok{))}
\NormalTok{  est0f }\OtherTok{\textless{}{-}} \FunctionTok{mean}\NormalTok{(}\FunctionTok{predict}\NormalTok{(ofit, }\AttributeTok{newdata =}\NormalTok{ data0, }\AttributeTok{type =} \StringTok{"response"}\NormalTok{))}
  
  \CommentTok{\# refit using unweighted estimating equations}
\NormalTok{  ofitunwt }\OtherTok{\textless{}{-}} \FunctionTok{glm}\NormalTok{(ofit}\SpecialCharTok{$}\NormalTok{formula, }\AttributeTok{family =}\NormalTok{ ofit}\SpecialCharTok{$}\NormalTok{family, }
                 \AttributeTok{data =}\NormalTok{ data)}

\NormalTok{  phat }\OtherTok{\textless{}{-}} \FunctionTok{predict}\NormalTok{(wfit, }\AttributeTok{type =} \StringTok{"response"}\NormalTok{)}
 
  
\NormalTok{  est1 }\OtherTok{\textless{}{-}} \FunctionTok{predict}\NormalTok{(ofitunwt, }\AttributeTok{newdata =}\NormalTok{ data1, }\AttributeTok{type =} \StringTok{"response"}\NormalTok{)}
\NormalTok{  est0 }\OtherTok{\textless{}{-}} \FunctionTok{predict}\NormalTok{(ofitunwt, }\AttributeTok{newdata =}\NormalTok{ data0, }\AttributeTok{type =} \StringTok{"response"}\NormalTok{)}

\NormalTok{  XXw }\OtherTok{\textless{}{-}} \FunctionTok{model.matrix}\NormalTok{(wfit)}
\NormalTok{  XXo }\OtherTok{\textless{}{-}}\NormalTok{ XXo1 }\OtherTok{\textless{}{-}}\NormalTok{ XXo0 }\OtherTok{\textless{}{-}} \FunctionTok{model.matrix}\NormalTok{(ofitunwt)}
\NormalTok{  XXo1[,exposurename] }\OtherTok{\textless{}{-}} \DecValTok{1}
\NormalTok{  XXo0[,exposurename] }\OtherTok{\textless{}{-}} \DecValTok{0}
  
\NormalTok{  ifweight }\OtherTok{\textless{}{-}} \FunctionTok{t}\NormalTok{(}\FunctionTok{vcov}\NormalTok{(wfit) }\SpecialCharTok{\%*\%} \FunctionTok{t}\NormalTok{(sandwich}\SpecialCharTok{::}\FunctionTok{estfun}\NormalTok{(wfit)))}
\NormalTok{  ifout }\OtherTok{\textless{}{-}} \FunctionTok{t}\NormalTok{(}\FunctionTok{vcov}\NormalTok{(ofit) }\SpecialCharTok{\%*\%} \FunctionTok{t}\NormalTok{(sandwich}\SpecialCharTok{::}\FunctionTok{estfun}\NormalTok{(ofitunwt)))}
  
  
\NormalTok{  eifterms1 }\OtherTok{\textless{}{-}}\NormalTok{ (data[[exposurename]] }\SpecialCharTok{/}\NormalTok{ phat }\SpecialCharTok{*}\NormalTok{ (data[[outcomename]] }\SpecialCharTok{{-}}\NormalTok{ est1) }\SpecialCharTok{+}
\NormalTok{     (est1 }\SpecialCharTok{{-}}\NormalTok{ est1f)) }\SpecialCharTok{/}\NormalTok{ n}
\NormalTok{  eifterms0 }\OtherTok{\textless{}{-}}\NormalTok{ ((}\DecValTok{1} \SpecialCharTok{{-}}\NormalTok{ data[[exposurename]]) }\SpecialCharTok{/}\NormalTok{ (}\DecValTok{1} \SpecialCharTok{{-}}\NormalTok{ phat) }\SpecialCharTok{*}\NormalTok{ (data[[outcomename]] }\SpecialCharTok{{-}}\NormalTok{ est0) }\SpecialCharTok{+}
\NormalTok{     (est0 }\SpecialCharTok{{-}}\NormalTok{ est0f)) }\SpecialCharTok{/}\NormalTok{ n}
  
  
\NormalTok{  hdot }\OtherTok{\textless{}{-}} \FunctionTok{family}\NormalTok{(wfit)}\SpecialCharTok{$}\FunctionTok{mu.eta}\NormalTok{(}\FunctionTok{predict}\NormalTok{(wfit, }\AttributeTok{type =} \StringTok{"link"}\NormalTok{))}
  
\NormalTok{  gdot0 }\OtherTok{\textless{}{-}} \FunctionTok{family}\NormalTok{(ofit)}\SpecialCharTok{$}\FunctionTok{mu.eta}\NormalTok{(}\FunctionTok{predict}\NormalTok{(ofitunwt, }\AttributeTok{newdata =}\NormalTok{ data0, }\AttributeTok{type =} \StringTok{"link"}\NormalTok{))}
\NormalTok{  gdot1 }\OtherTok{\textless{}{-}} \FunctionTok{family}\NormalTok{(ofit)}\SpecialCharTok{$}\FunctionTok{mu.eta}\NormalTok{(}\FunctionTok{predict}\NormalTok{(ofitunwt, }\AttributeTok{newdata =}\NormalTok{ data1, }\AttributeTok{type =} \StringTok{"link"}\NormalTok{))}
  
\NormalTok{  Kterm1 }\OtherTok{\textless{}{-}}\NormalTok{ (}\SpecialCharTok{{-}}\DecValTok{1}\SpecialCharTok{/}\NormalTok{n) }\SpecialCharTok{*} \FunctionTok{matrix}\NormalTok{(((data[[exposurename]] }\SpecialCharTok{*}\NormalTok{ hdot) }\SpecialCharTok{/}\NormalTok{ phat}\SpecialCharTok{\^{}}\DecValTok{2}\NormalTok{) }\SpecialCharTok{*} 
\NormalTok{                              (data[[outcomename]] }\SpecialCharTok{{-}}\NormalTok{ est1), }\AttributeTok{nrow =} \DecValTok{1}\NormalTok{, }\AttributeTok{ncol =}\NormalTok{ n) }\SpecialCharTok{\%*\%}\NormalTok{ XXw}
\NormalTok{  Kterm0 }\OtherTok{\textless{}{-}}\NormalTok{ (}\DecValTok{1}\SpecialCharTok{/}\NormalTok{n) }\SpecialCharTok{*} \FunctionTok{matrix}\NormalTok{((((}\DecValTok{1} \SpecialCharTok{{-}}\NormalTok{ data[[exposurename]]) }\SpecialCharTok{*}\NormalTok{ hdot) }\SpecialCharTok{/}\NormalTok{ (}\DecValTok{1} \SpecialCharTok{{-}}\NormalTok{ phat)}\SpecialCharTok{\^{}}\DecValTok{2}\NormalTok{) }\SpecialCharTok{*} 
\NormalTok{                             (data[[outcomename]] }\SpecialCharTok{{-}}\NormalTok{ est0), }\AttributeTok{nrow =} \DecValTok{1}\NormalTok{, }\AttributeTok{ncol =}\NormalTok{ n) }\SpecialCharTok{\%*\%}\NormalTok{ XXw}
  
\NormalTok{  Lterm1 }\OtherTok{\textless{}{-}}\NormalTok{ (}\DecValTok{1}\SpecialCharTok{/}\NormalTok{ n) }\SpecialCharTok{*} \FunctionTok{matrix}\NormalTok{(gdot1 }\SpecialCharTok{*}\NormalTok{ (}\DecValTok{1} \SpecialCharTok{{-}}\NormalTok{ data[[exposurename]]}\SpecialCharTok{/}\NormalTok{phat), }
\AttributeTok{    nrow =} \DecValTok{1}\NormalTok{, }\AttributeTok{ncol =}\NormalTok{ n) }\SpecialCharTok{\%*\%} \NormalTok{ XXo1}
  
\NormalTok{  Lterm0 }\OtherTok{\textless{}{-}}\NormalTok{ (}\DecValTok{1}\SpecialCharTok{/}\NormalTok{ n) }\SpecialCharTok{*} \FunctionTok{matrix}\NormalTok{(gdot0 }\SpecialCharTok{*}\NormalTok{ ((}\DecValTok{1} \SpecialCharTok{{-}}\NormalTok{ data[[exposurename]])}\SpecialCharTok{/}\NormalTok{(}\DecValTok{1} \SpecialCharTok{{-}}\NormalTok{ phat) }\SpecialCharTok{{-}} \DecValTok{1}\NormalTok{), }
\AttributeTok{    nrow =} \DecValTok{1}\NormalTok{, }\AttributeTok{ncol =}\NormalTok{ n) }\SpecialCharTok{\%*\%} \NormalTok{ XXo0}
  
\NormalTok{  fullif1 }\OtherTok{\textless{}{-}} \FunctionTok{cbind}\NormalTok{(eifterms1, (ifweight }\SpecialCharTok{\%*\%} \FunctionTok{t}\NormalTok{(Kterm1)), (ifout }\SpecialCharTok{\%*\%} \FunctionTok{t}\NormalTok{(Lterm1)))}
\NormalTok{  fullif0 }\OtherTok{\textless{}{-}} \FunctionTok{cbind}\NormalTok{(eifterms0, (ifweight }\SpecialCharTok{\%*\%} \FunctionTok{t}\NormalTok{(Kterm0)), (ifout }\SpecialCharTok{\%*\%} \FunctionTok{t}\NormalTok{(Lterm0)))}
  
  
\NormalTok{  estse }\OtherTok{\textless{}{-}} \FunctionTok{sqrt}\NormalTok{(}\FunctionTok{sum}\NormalTok{((}\FunctionTok{rowSums}\NormalTok{(fullif1) }\SpecialCharTok{{-}} \FunctionTok{rowSums}\NormalTok{(fullif0))}\SpecialCharTok{\^{}}\DecValTok{2}\NormalTok{))}
\NormalTok{  est }\OtherTok{\textless{}{-}}\NormalTok{ est1f }\SpecialCharTok{{-}}\NormalTok{ est0f}
  
  \FunctionTok{c}\NormalTok{(}\AttributeTok{lower =}\NormalTok{ est }\SpecialCharTok{{-}} \FloatTok{1.96} \SpecialCharTok{*}\NormalTok{ estse, }\AttributeTok{upper =}\NormalTok{ est }\SpecialCharTok{+} \FloatTok{1.96} \SpecialCharTok{*}\NormalTok{ estse)}
  
  
\NormalTok{\}}

\end{Highlighting}
\end{Shaded}

Table \ref{stddev} shows the results of a simulation study to assess the bias of the standard error estimators in relation to the empirical standard error over simulated replicates. The estimator based on the influence function that accounts for the estimation of the propensity score and outcome models is accurate in all cases, even when both models are wrong, while the estimator based only on the efficient influence function tends to be too high in these data generation settings. 

\renewcommand{\thetable}{S\arabic{table}}

\begin{table}[ht]
\caption{Comparison of the standard error and its estimators. The column labeled emp.se shows the empirical standard deviation of the ACE estimators over 2000 simulated replicates, eif.se shows the average of the standard error estimates based on only the efficient influence function, and infl.se shows the average of the standard error estimates that account for estimation of the propensity score and outcome models. \label{stddev}}
\centering
\begin{tabular}{llrrr}
  \hline
setting & type & emp.se & eif.se & infl.se \\ 
  \hline
linear & wrong outcome right weights & 0.067 & 0.110 & 0.064 \\ 
  linear & right outcome wrong weights & 0.047 & 0.045 & 0.045 \\ 
  linear & wrong both & 0.084 & 0.085 & 0.084 \\ 
  linear & right both & 0.049 & 0.049 & 0.049 \\ 
  log\_poisson & wrong outcome right weights & 0.163 & 0.209 & 0.164 \\ 
  log\_poisson & right outcome wrong weights & 0.157 & 0.161 & 0.158 \\ 
  log\_poisson & wrong both & 0.211 & 0.212 & 0.211 \\ 
  log\_poisson & right both & 0.159 & 0.161 & 0.161 \\ 
  logit\_binomial & wrong outcome right weights & 0.013 & 0.019 & 0.014 \\ 
  logit\_binomial & right outcome wrong weights & 0.012 & 0.012 & 0.013 \\ 
  logit\_binomial & wrong both & 0.018 & 0.018 & 0.018 \\ 
  logit\_binomial & right both & 0.012 & 0.012 & 0.012 \\ 
  inverse\_gaussian & wrong outcome right weights & 0.001 & 0.001 & 0.001 \\ 
  inverse\_gaussian & right outcome wrong weights & 0.001 & 0.001 & 0.001 \\ 
  inverse\_gaussian & wrong both & 0.001 & 0.001 & 0.001 \\ 
  inverse\_gaussian & right both & 0.001 & 0.001 & 0.001 \\ 
  \hline
\end{tabular}
\end{table}


\section{Canonical Link GLM and score equations} 

Consider a general exponential family with a log likelihood given by 
$$
l(\beta) = \sum_i \{y_i \theta_i - c(\theta_i)\}/\phi
$$
where the parameterization is given by 
here $\theta_i =\theta(\mu_i) =\theta(q^{-1}(x_i\beta))$
where $\theta(\mu_i)=c^{'-1}(\mu_i)$ and $\mu_i =E[Y|x_i]$, and $q^{-1}(\cdot)$ is some known and inverse link function. If $q(\mu)=\theta(\mu)$ then $q(\cdot)$ is the canonical link function and $\theta_i = x_i\beta$. Therefore, 
$$
l(\beta) = \sum_i \{y_ix_i\beta - c(x_i\beta)\}/\phi
$$ 
and thus the score equations for a fixed $\phi=1$ is 
$$X^T\{y-q^{-1}(X\beta)\}=0$$
which is exactly the form of estimating equations in \ref{EE}. Thus a canonical link GLM will always fulfill the requirements of the proof above. 

\noindent When $q(\mu)\neq\theta(\mu)$ the score equations will have two additional pieces. Then the score equations are given by: 
$$Q^TD(\beta)\{y-q^{-1}(X\beta)\}=0$$
where $Q$ is a matrix with elements 
$$Q(\beta)_{ij} =    \frac{\partial X_i\boldsymbol{\beta}}{\partial \beta_j}$$
and $D(\boldsymbol{\beta})$ is a diagonal matrix with elements on the diagonal given by $D_{ii} = 1/v\{\mu_i(\boldsymbol{\beta})\}$ where $v(\cdot)$ is the variance function and $v\{\mu_i(\boldsymbol{\beta})\}=c''\{c'^{-1}(q^{-1}(X_i\beta)\}$. 

\section{Code for Real Data Example}

\begin{Shaded}
\begin{Highlighting}[]
\NormalTok{data }\OtherTok{\textless{}{-}}\NormalTok{ AF}\SpecialCharTok{::}\NormalTok{clslowbwt}
\FunctionTok{head}\NormalTok{(data)}
\end{Highlighting}
\end{Shaded}

\begin{verbatim}
  id birth  smoke     race age lwt  bwt    low lbw smoker
1  1     1 1. Yes 3. Other  28 120 2865  0. No   0      1
2  1     2 1. Yes 3. Other  33 141 2609  0. No   0      1
3  2     1  0. No 1. White  29 130 2613  0. No   0      0
4  2     2  0. No 1. White  34 151 3125  0. No   0      0
5  2     3  0. No 1. White  37 144 2481 1. Yes   1      0
6  3     1 1. Yes 2. Black  31 187 1841 1. Yes   1      1
\end{verbatim}

\begin{Shaded}
\begin{Highlighting}[]
\DocumentationTok{\#\# propensity score fit}

\NormalTok{pwfit }\OtherTok{\textless{}{-}} \FunctionTok{glm}\NormalTok{(smoker }\SpecialCharTok{\textasciitilde{}}\NormalTok{ race }\SpecialCharTok{*}\NormalTok{ age }\SpecialCharTok{*}\NormalTok{ lwt }\SpecialCharTok{+} \FunctionTok{I}\NormalTok{(age}\SpecialCharTok{\^{}}\DecValTok{2}\NormalTok{) }\SpecialCharTok{+} \FunctionTok{I}\NormalTok{(lwt}\SpecialCharTok{\^{}}\DecValTok{2}\NormalTok{), }\AttributeTok{data =}\NormalTok{ data, }
             \AttributeTok{family =} \StringTok{"binomial"}\NormalTok{)}
\NormalTok{phat }\OtherTok{\textless{}{-}} \FunctionTok{predict}\NormalTok{(pwfit, }\AttributeTok{type =} \StringTok{"response"}\NormalTok{)}

\NormalTok{data}\SpecialCharTok{$}\NormalTok{weight }\OtherTok{\textless{}{-}}\NormalTok{ data}\SpecialCharTok{$}\NormalTok{smoker }\SpecialCharTok{/}\NormalTok{ phat }\SpecialCharTok{+}\NormalTok{ (}\DecValTok{1} \SpecialCharTok{{-}}\NormalTok{ data}\SpecialCharTok{$}\NormalTok{smoker) }\SpecialCharTok{/}\NormalTok{ (}\DecValTok{1} \SpecialCharTok{{-}}\NormalTok{ phat)}
\DocumentationTok{\#\# outcome model}

\NormalTok{outfit }\OtherTok{\textless{}{-}} \FunctionTok{glm}\NormalTok{(bwt }\SpecialCharTok{\textasciitilde{}}\NormalTok{ smoker }\SpecialCharTok{*}\NormalTok{ (race }\SpecialCharTok{+}\NormalTok{ age }\SpecialCharTok{+}\NormalTok{ lwt) }\SpecialCharTok{+} \FunctionTok{I}\NormalTok{(age}\SpecialCharTok{\^{}}\DecValTok{2}\NormalTok{) }\SpecialCharTok{+} \FunctionTok{I}\NormalTok{(lwt}\SpecialCharTok{\^{}}\DecValTok{2}\NormalTok{), }
              \AttributeTok{data =}\NormalTok{ data, }\AttributeTok{family =} \StringTok{"gaussian"}\NormalTok{, }\AttributeTok{weights =}\NormalTok{ weight)}

\DocumentationTok{\#\# dummy data, where we set X to 0 and 1}

\NormalTok{data0 }\OtherTok{\textless{}{-}}\NormalTok{ data1 }\OtherTok{\textless{}{-}}\NormalTok{ data}
\NormalTok{data0}\SpecialCharTok{$}\NormalTok{smoker }\OtherTok{\textless{}{-}} \DecValTok{0}
\NormalTok{data1}\SpecialCharTok{$}\NormalTok{smoker }\OtherTok{\textless{}{-}} \DecValTok{1}

\DocumentationTok{\#\# predicted counterfactuals}
\NormalTok{Yhat0 }\OtherTok{\textless{}{-}} \FunctionTok{predict}\NormalTok{(outfit, }\AttributeTok{newdata =}\NormalTok{ data0, }\AttributeTok{type =} \StringTok{"response"}\NormalTok{)}
\NormalTok{Yhat1 }\OtherTok{\textless{}{-}} \FunctionTok{predict}\NormalTok{(outfit, }\AttributeTok{newdata =}\NormalTok{ data1, }\AttributeTok{type =} \StringTok{"response"}\NormalTok{)}


\NormalTok{ATEmean }\OtherTok{\textless{}{-}} \FunctionTok{mean}\NormalTok{(Yhat1) }\SpecialCharTok{{-}} \FunctionTok{mean}\NormalTok{(Yhat0)}
\NormalTok{ATEmean}
\end{Highlighting}
\end{Shaded}

\begin{verbatim}
[1] -223.6736
\end{verbatim}

\begin{Shaded}
\begin{Highlighting}[]
\FunctionTok{infunc\_confint}\NormalTok{(outfit, pwfit, }\StringTok{"smoker"}\NormalTok{, }\StringTok{"bwt"}\NormalTok{)}
\end{Highlighting}
\end{Shaded}

\begin{verbatim}
      lower       upper 
-446.081852   -1.265258 
\end{verbatim}

\begin{Shaded}
\begin{Highlighting}[]
\DocumentationTok{\#\# Funk et al. approach}

\DocumentationTok{\#\# separate outcome models, unweighted}

\NormalTok{ofit1 }\OtherTok{\textless{}{-}} \FunctionTok{glm}\NormalTok{(bwt }\SpecialCharTok{\textasciitilde{}}\NormalTok{ (race }\SpecialCharTok{+}\NormalTok{ age }\SpecialCharTok{+}\NormalTok{ lwt) }\SpecialCharTok{+} \FunctionTok{I}\NormalTok{(age}\SpecialCharTok{\^{}}\DecValTok{2}\NormalTok{) }\SpecialCharTok{+} \FunctionTok{I}\NormalTok{(lwt}\SpecialCharTok{\^{}}\DecValTok{2}\NormalTok{), }
              \AttributeTok{data =} \FunctionTok{subset}\NormalTok{(data, smoker }\SpecialCharTok{==} \DecValTok{1}\NormalTok{), }\AttributeTok{family =} \StringTok{"gaussian"}\NormalTok{)}

\NormalTok{ofit0 }\OtherTok{\textless{}{-}} \FunctionTok{glm}\NormalTok{(bwt }\SpecialCharTok{\textasciitilde{}}\NormalTok{ (race }\SpecialCharTok{+}\NormalTok{ age }\SpecialCharTok{+}\NormalTok{ lwt) }\SpecialCharTok{+} \FunctionTok{I}\NormalTok{(age}\SpecialCharTok{\^{}}\DecValTok{2}\NormalTok{) }\SpecialCharTok{+} \FunctionTok{I}\NormalTok{(lwt}\SpecialCharTok{\^{}}\DecValTok{2}\NormalTok{), }
              \AttributeTok{data =} \FunctionTok{subset}\NormalTok{(data, smoker }\SpecialCharTok{==} \DecValTok{0}\NormalTok{), }\AttributeTok{family =} \StringTok{"gaussian"}\NormalTok{)}


\NormalTok{dr1 }\OtherTok{\textless{}{-}}\NormalTok{ data}\SpecialCharTok{$}\NormalTok{bwt }\SpecialCharTok{*}\NormalTok{ (data}\SpecialCharTok{$}\NormalTok{smoker }\SpecialCharTok{==} \DecValTok{1}\NormalTok{) }\SpecialCharTok{/}\NormalTok{ phat }\SpecialCharTok{{-}} 
  \FunctionTok{predict}\NormalTok{(ofit1, }\AttributeTok{newdata =}\NormalTok{ data1, }\AttributeTok{type =} \StringTok{"response"}\NormalTok{) }\SpecialCharTok{*} 
\NormalTok{  ((data}\SpecialCharTok{$}\NormalTok{smoker }\SpecialCharTok{==} \DecValTok{1}\NormalTok{) }\SpecialCharTok{{-}}\NormalTok{ phat) }\SpecialCharTok{/}\NormalTok{ phat}
\NormalTok{dr0 }\OtherTok{\textless{}{-}}\NormalTok{ data}\SpecialCharTok{$}\NormalTok{bwt }\SpecialCharTok{*}\NormalTok{ (data}\SpecialCharTok{$}\NormalTok{smoker }\SpecialCharTok{==} \DecValTok{0}\NormalTok{) }\SpecialCharTok{/}\NormalTok{ (}\DecValTok{1} \SpecialCharTok{{-}}\NormalTok{ phat) }\SpecialCharTok{+} 
  \FunctionTok{predict}\NormalTok{(ofit0, }\AttributeTok{newdata =}\NormalTok{ data0, }\AttributeTok{type =} \StringTok{"response"}\NormalTok{) }\SpecialCharTok{*} 
\NormalTok{  ((data}\SpecialCharTok{$}\NormalTok{smoker }\SpecialCharTok{==} \DecValTok{1}\NormalTok{) }\SpecialCharTok{{-}}\NormalTok{ phat) }\SpecialCharTok{/}\NormalTok{ (}\DecValTok{1} \SpecialCharTok{{-}}\NormalTok{ phat)}

\NormalTok{ATEfunk }\OtherTok{\textless{}{-}} \FunctionTok{mean}\NormalTok{(dr1) }\SpecialCharTok{{-}} \FunctionTok{mean}\NormalTok{(dr0)  }
\NormalTok{ATEfunk}
\end{Highlighting}
\end{Shaded}

\begin{verbatim}
[1] -225.5489
\end{verbatim}


\begin{Shaded}
\begin{Highlighting}[]
\DocumentationTok{\#\# outcome model}

\NormalTok{outfit }\OtherTok{\textless{}{-}} \FunctionTok{glm}\NormalTok{(lbw }\SpecialCharTok{\textasciitilde{}}\NormalTok{ smoker }\SpecialCharTok{*}\NormalTok{ (race }\SpecialCharTok{+}\NormalTok{ age }\SpecialCharTok{+}\NormalTok{ lwt) }\SpecialCharTok{+} \FunctionTok{I}\NormalTok{(age}\SpecialCharTok{\^{}}\DecValTok{2}\NormalTok{) }\SpecialCharTok{+} \FunctionTok{I}\NormalTok{(lwt}\SpecialCharTok{\^{}}\DecValTok{2}\NormalTok{), }
              \AttributeTok{data =}\NormalTok{ data, }\AttributeTok{family =} \StringTok{"binomial"}\NormalTok{, }\AttributeTok{weights =}\NormalTok{ weight)}
\end{Highlighting}
\end{Shaded}

\bibliographystyle{plainnat}
\bibliography{refs}


\end{document}

\typeout{get arXiv to do 4 passes: Label(s) may have changed. Rerun}


==> anc/refs.bib <==
@article{tan2010bounded,
  title={Bounded, efficient and doubly robust estimation with inverse weighting},
  author={Tan, Zhiqiang},
  journal={Biometrika},
  volume={97},
  number={3},
  pages={661--682},
  year={2010},
  publisher={Oxford University Press}
}

@article{witte2019covariate,
  title={Covariate selection strategies for causal inference: Classification and comparison},
  author={Witte, Janine and Didelez, Vanessa},
  journal={Biometrical Journal},
  volume={61},
  number={5},
  pages={1270--1289},
  year={2019},
  publisher={Wiley Online Library}
}
@article{johansson2018benefits,
  title={Benefits and harms of screening men for abdominal aortic aneurysm in Sweden: a registry-based cohort study},
  author={Johansson, Minna and Zahl, Per Henrik and Siersma, Volkert and J{\o}rgensen, Karsten Juhl and Marklund, Bertil and Brodersen, John},
  journal={The Lancet},
  volume={391},
  number={10138},
  pages={2441--2447},
  year={2018},
  publisher={Elsevier}
}

@article{tsiatis2006semiparametric,
  title={Semiparametric theory and missing data},
  author={Tsiatis, Anastasios A},
  year={2006},
  publisher={Springer, New York}
}

@article{conrad2017comparable,
  title={Comparable long-term oncologic outcomes of laparoscopic versus open pancreaticoduodenectomy for adenocarcinoma: a propensity score weighting analysis},
  author={Conrad, Claudius and Basso, Valeria and Passot, Guillaume and Zorzi, Daria and Li, Liang and Chen, Hsiang-Chun and Fuks, David and Gayet, Brice},
  journal={Surgical endoscopy},
  volume={31},
  number={10},
  pages={3970--3978},
  year={2017},
  publisher={Springer}
}

@article{funk2011doubly,
  title={Doubly robust estimation of causal effects},
  author={Funk, Michele Jonsson and Westreich, Daniel and Wiesen, Chris and St{\"u}rmer, Til and Brookhart, M Alan and Davidian, Marie},
  journal={American journal of epidemiology},
  volume={173},
  number={7},
  pages={761--767},
  year={2011},
  publisher={Oxford University Press}
}

@Manual{AF,
    title = {AF: Model-Based Estimation of Confounder-Adjusted Attributable
Fractions},
    author = {Elisabeth Dahlqwist and Arvid Sjolander},
    year = {2019},
    note = {R package version 0.1.5},
    url = {https://CRAN.R-project.org/package=AF},
  }

@article{ionescu2021association,
  title={Association of anticoagulation dose and survival in hospitalized COVID-19 patients: A retrospective propensity score-weighted analysis},
  author={Ionescu, Filip and Jaiyesimi, Ishmael and Petrescu, Ioana and Lawler, Patrick R and Castillo, Edward and Munoz-Maldonado, Yolanda and Imam, Zaid and Narasimhan, Mangala and Abbas, Amr E and Konde, Anish and others},
  journal={European journal of haematology},
  volume={106},
  number={2},
  pages={165--174},
  year={2021},
  publisher={Wiley Online Library}
}

@article{mao2019outcomes,
  title={Outcomes of lymph node dissection for non-metastatic pancreatic neuroendocrine tumors: a propensity score-weighted analysis of the national cancer database},
  author={Mao, Rui and Zhao, Hong and Li, Kan and Luo, Sheng and Turner, Megan and Cai, Jian-Qiang and Blazer, Dan},
  journal={Annals of surgical oncology},
  volume={26},
  number={9},
  pages={2722--2729},
  year={2019},
  publisher={Springer}
}

@article{melamed2018survival,
  title={Survival after minimally invasive radical hysterectomy for early-stage cervical cancer},
  author={Melamed, Alexander and Margul, Daniel J and Chen, Ling and Keating, Nancy L and Del Carmen, Marcela G and Yang, Junhua and Seagle, Brandon-Luke L and Alexander, Amy and Barber, Emma L and Rice, Laurel W and others},
  journal={New England Journal of Medicine},
  volume={379},
  number={20},
  pages={1905--1914},
  year={2018},
  publisher={Mass Medical Soc}
}

@article{estruch2018primary,
  title={Primary prevention of cardiovascular disease with a Mediterranean diet supplemented with extra-virgin olive oil or nuts},
  author={Estruch, Ram{\'o}n and Ros, Emilio and Salas-Salvad{\'o}, Jordi and Covas, Maria-Isabel and Corella, Dolores and Ar{\'o}s, Fernando and G{\'o}mez-Gracia, Enrique and Ruiz-Guti{\'e}rrez, Valentina and Fiol, Miquel and Lapetra, Jos{\'e} and others},
  journal={New England journal of medicine},
  volume={378},
  number={25},
  pages={e34},
  year={2018},
  publisher={Mass Medical Soc}
}

@article{simon2020association,
  title={Association of aspirin with hepatocellular carcinoma and liver-related mortality},
  author={Simon, Tracey G and Duberg, Ann-Sofi and Aleman, Soo and Chung, Raymond T and Chan, Andrew T and Ludvigsson, Jonas F},
  journal={New England Journal of Medicine},
  volume={382},
  number={11},
  pages={1018--1028},
  year={2020},
  publisher={Mass Medical Soc}
}

@article{sagara2016patient,
  title={Patient prognostic score and associations with survival improvement offered by radiotherapy after breast-conserving surgery for ductal carcinoma in situ: a population-based longitudinal cohort study},
  author={Sagara, Yasuaki and Freedman, Rachel A and Vaz-Luis, Ines and Mallory, Melissa Anne and Wong, Stephanie M and Aydogan, Fatih and DeSantis, Stephen and Barry, William T and Golshan, Mehra},
  journal={Journal of Clinical Oncology},
  volume={34},
  number={11},
  pages={1190},
  year={2016},
  publisher={American Society of Clinical Oncology}
}

@article{vaughan2015application,
  title={An application of propensity score weighting to quantify the causal effect of rectal sexually transmitted infections on incident HIV among men who have sex with men},
  author={Vaughan, Adam S and Kelley, Colleen F and Luisi, Nicole and del Rio, Carlos and Sullivan, Patrick S and Rosenberg, Eli S},
  journal={BMC medical research methodology},
  volume={15},
  number={1},
  pages={1--9},
  year={2015},
  publisher={Springer}
}


@article{scharfstein1999adjusting,
  title={Adjusting for nonignorable drop-out using semiparametric nonresponse models: Rejoinder},
  author={Scharfstein, Daniel O and Rotnitzky, Andrea and Robins, James M},
  journal={Journal of the American Statistical Association},
  volume={94},
  number={448},
  pages={1135-1146},
  year={1999}
}


@article{robins1994estimation,
  title={Estimation of regression coefficients when some regressors are not always observed},
  author={Robins, James M and Rotnitzky, Andrea and Zhao, Lue Ping},
  journal={Journal of the American statistical Association},
  volume={89},
  number={427},
  pages={846--866},
  year={1994}
}


@inproceedings{robins2000robust,
  title={Robust estimation in sequentially ignorable missing data and causal inference models},
  author={Robins, James M},
  booktitle={Proceedings of the American Statistical Association},
  volume={1999},
  pages={6--10},
  year={2000},
  organization={Indianapolis, IN}
}


@article{seaman2018introduction,
  title={Introduction to double robust methods for incomplete data},
  author={Seaman, Shaun R and Vansteelandt, Stijn},
  journal={Statistical science: a review journal of the Institute of Mathematical Statistics},
  volume={33},
  number={2},
  pages={184},
  year={2018},
  publisher={Europe PMC Funders}
}


@article{robinscomment2007, 
title={Comment: Performance of double-robust
estimators when “inverse probability” weights are highly variable}, 
author={Robins, J. and Sused, M. and Lei-Gomez, Q. and Rotnizky, A.}, 
journal ={Statistical Science}, 
volume={22},  
pages={544–559}, 
year={2007}
}


@article{MartinussenHR20,
author={Martinussen, T. and Vansteelandt, S. and Andersen, P.K.},
title={Subtleties in the interpretation of hazard contrasts},
journal={Lifetime Data Analysis}, 
volume={26},
pages={833–855}, 
year={2020}
}


@article{Huitfeldt19, 
author={Huitfeldt, A. and Stensrud, M.J. and Suzuki, E.}, 
title={On the collapsibility of measures of effect in the counterfactual causal framework},
journal={Emerg Themes Epidemiol}, 
volume={16}, 
number={1},
year={2019}}

@article{miettinen1972standardization,
  title={Standardization of risk ratios},
  author={Miettinen, Olli S},
  journal={American Journal of Epidemiology},
  volume={96},
  number={6},
  pages={383--388},
  year={1972}}

@article{neuhaus1993geometric,
  title={A geometric approach to assess bias due to omitted covariates in generalized linear models},
  author={Neuhaus, John M and Jewell, Nicholas P},
  journal={Biometrika},
  volume={80},
  number={4},
  pages={807--815},
  year={1993}
}


@article{daniel2021making,
  title={Making apples from oranges: Comparing noncollapsible effect estimators and their standard errors after adjustment for different covariate sets},
  author={Daniel, Rhian and Zhang, Jingjing and Farewell, Daniel},
  journal={Biometrical Journal},
  volume={63},
  number={3},
  pages={528--557},
  year={2021},
  publisher={Wiley Online Library}
}


@article{nguyen2017double,
  title={Double-adjustment in propensity score matching analysis: choosing a threshold for considering residual imbalance},
  author={Nguyen, Tri-Long and Collins, Gary S and Spence, Jessica and Daur{\`e}s, Jean-Pierre and Devereaux, PJ and Landais, Paul and Le Manach, Yannick},
  journal={BMC medical research methodology},
  volume={17},
  number={1},
  pages={1--8},
  year={2017},
  publisher={Springer}
}

@article{abadie2011bias,
  title={Bias-corrected matching estimators for average treatment effects},
  author={Abadie, Alberto and Imbens, Guido W},
  journal={Journal of Business \& Economic Statistics},
  volume={29},
  number={1},
  pages={1--11},
  year={2011},
  publisher={Taylor \& Francis}
}


@article{robins1992estimating,
  title={Estimating exposure effects by modelling the expectation of exposure conditional on confounders},
  author={Robins, James M and Mark, Steven D and Newey, Whitney K},
  journal={Biometrics},
  pages={479--495},
  year={1992}
}

@article{su2020causal,
    author = {Su, Chien-Lin and Platt, Robert W and Plante, Jean-François},
    title = "{Causal inference for recurrent event data using pseudo-observations}",
    journal = {Biostatistics},
    volume = {23},
    number = {1},
    pages = {189-206},
    year = {2020},
    month = {05},
    abstract = "{Recurrent event data are commonly encountered in observational studies where each subject may experience a particular event repeatedly over time. In this article, we aim to compare cumulative rate functions (CRFs) of two groups when treatment assignment may depend on the unbalanced distribution of confounders. Several estimators based on pseudo-observations are proposed to adjust for the confounding effects, namely inverse probability of treatment weighting estimator, regression model-based estimators, and doubly robust estimators. The proposed marginal regression estimator and doubly robust estimators based on pseudo-observations are shown to be consistent and asymptotically normal. A bootstrap approach is proposed for the variance estimation of the proposed estimators. Model diagnostic plots of residuals are presented to assess the goodness-of-fit for the proposed regression models. A family of adjusted two-sample pseudo-score tests is proposed to compare two CRFs. Simulation studies are conducted to assess finite sample performance of the proposed method. The proposed technique is demonstrated through an application to a hospital readmission data set.}",
    issn = {1465-4644},
    doi = {10.1093/biostatistics/kxaa020},
    url = {https://doi.org/10.1093/biostatistics/kxaa020},
    eprint = {https://academic.oup.com/biostatistics/article-pdf/23/1/189/42208821/kxaa020.pdf},
}

@article{wang2018simple,
author = {Wang, Jixian},
title = {A simple, doubly robust, efficient estimator for survival functions using pseudo observations},
journal = {Pharmaceutical Statistics},
volume = {17},
number = {1},
pages = {38-48},
keywords = {causal inference, doubly robust, Kaplan-Meier estimator, inverse probability weighting, pseudo observation},
doi = {https://doi.org/10.1002/pst.1834},
url = {https://onlinelibrary.wiley.com/doi/abs/10.1002/pst.1834},
eprint = {https://onlinelibrary.wiley.com/doi/pdf/10.1002/pst.1834},
abstract = {Survival functions are often estimated by nonparametric estimators such as the Kaplan-Meier estimator. For valid estimation, proper adjustment for confounding factors is needed when treatment assignment may depend on confounding factors. Inverse probability weighting is a commonly used approach, especially when there is a large number of potential confounders to adjust for. Direct adjustment may also be used if the relationship between the time-to-event and all confounders can be modeled. However, either approach requires a correctly specified model for the relationship between confounders and treatment allocation or between confounders and the time-to-event. We propose a pseudo-observation–based doubly robust estimator, which is valid when either the treatment allocation model or the time-to-event model is correctly specified and is generally more efficient than the inverse probability weighting approach. The approach can be easily implemented using standard software. A simulation study was conducted to evaluate this approach under a number of scenarios, and the results are presented and discussed. The results confirm robustness and efficiency of the proposed approach. A real data example is also provided for illustration.},
year = {2018}
}



@article{kang2007demystifying,
  title={Demystifying double robustness: A comparison of alternative strategies for estimating a population mean from incomplete data},
  author={Kang, Joseph DY and Schafer, Joseph L},
  journal={Statistical Science}, 
  volume={22}, 
  number={4}, 
  pages={523–539},
  year={2007}
}


@article{rosenblum2009using,
  title={Using regression models to analyze randomized trials: Asymptotically valid hypothesis tests despite incorrectly specified models},
  author={Rosenblum, Michael and Van Der Laan, Mark J},
  journal={Biometrics},
  volume={65},
  number={3},
  pages={937--945},
  year={2009},
  publisher={Wiley Online Library}
}


@article{tackney2023comparison,
  title={A comparison of covariate adjustment approaches under model misspecification in individually randomized trials},
  author={Tackney, Mia S and Morris, Tim and White, Ian and Leyrat, Clemence and Diaz-Ordaz, Karla and Williamson, Elizabeth},
  journal={Trials},
  volume={24},
  number={1},
  pages={1--18},
  year={2023},
  publisher={BioMed Central}
}


@article{hernan2010hazards,
  title={The hazards of hazard ratios},
  author={Hern{\'a}n, Miguel A},
  journal={Epidemiology (Cambridge, Mass.)},
  volume={21},
  number={1},
  pages={13},
  year={2010},
  publisher={NIH Public Access}
}

@article{karter2021association,
  title={Association of real-time continuous glucose monitoring with glycemic control and acute metabolic events among patients with insulin-treated diabetes},
  author={Karter, Andrew J and Parker, Melissa M and Moffet, Howard H and Gilliam, Lisa K and Dlott, Richard},
  journal={Jama},
  volume={325},
  number={22},
  pages={2273--2284},
  year={2021},
  publisher={American Medical Association}
}

@article{xie2020comparative,
  title={Comparative evaluation of clinical manifestations and risk of death in patients admitted to hospital with covid-19 and seasonal influenza: cohort study},
  author={Xie, Yan and Bowe, Benjamin and Maddukuri, Geetha and Al-Aly, Ziyad},
  journal={Bmj},
  volume={371},
  year={2020},
  publisher={British Medical Journal Publishing Group}
}

@article{ROBINS19861393,
title = {A new approach to causal inference in mortality studies with a sustained exposure period—application to control of the healthy worker survivor effect},
journal = {Mathematical Modelling},
volume = {7},
number = {9},
pages = {1393-1512},
year = {1986},
author = {James Robins}
}

@article{gail84,
    author = {Gail, M. H. and Wieand, S. and Piantadosi, S.},
    title = "{Biased estimates of treatment effect in randomized experiments with nonlinear regressions and omitted covariates}",
    journal = {Biometrika},
    volume = {71},
    number = {3},
    pages = {431-444},
    year = {1984}}


@article{Keilparadox,
    author = {Keil, Alexander P and Mooney, Stephen J and Jonsson Funk, Michele and Cole, Stephen R and Edwards, Jessie K and Westreich, Daniel},
    title = "{Resolving an apparent paradox in doubly robust estimators}",
    journal = {American Journal of Epidemiology},
    volume = {187},
    number = {4},
    pages = {891-892},
    year = {2018}}


@book{hernan2020causal,
  title={Causal inference: What if},

publisher={boca raton: Chapman \& hill/crc},
  author={Hernan, MA and Robins, J},
  year={2020}
}

@book{appliedlogistic,
author = {Hosmer, David W and Lemeshow, Stanley},
publisher = {John Wiley \& Sons, Ltd},
isbn = {9780471722144},
title = {Applied Logistic Regression},
doi = {https://doi.org/10.1002/0471722146.ch1},
url = {https://onlinelibrary.wiley.com/doi/abs/10.1002/0471722146.ch1},
eprint = {https://onlinelibrary.wiley.com/doi/pdf/10.1002/0471722146.ch1},
year = {2000},
keywords = {logistic regression, covariates, logit transformation},
abstract = {Summary Introduction Fitting the Logistic Regression Model Testing for the Significance of the Coefficients Confidence Interval Estimation Other Methods of Estimation Data Sets Exercises}, 
address = {New Jersey, USA}
}


@article{keil2014parametric,
  title={The parametric G-formula for time-to-event data: towards intuition with a worked example},
  author={Keil, Alexander P and Edwards, Jessie K and Richardson, David R and Naimi, Ashley I and Cole, Stephen R},
  journal={Epidemiology (Cambridge, Mass.)},
  volume={25},
  number={6},
  pages={889},
  year={2014},
  publisher={NIH Public Access}
}


@book{mccullagh2019generalized,
title={Generalized linear models (Monographs on statistics and applied probability 37). lavoisier. fr. 1989},
  author={McCullagh, P and Nelder, J},
  year={1989},
  publisher={Chapman and Hall, CRC Press}
}

